Better Answers, Weaker Evidence Control: Evidence Bypass in On-Policy Distillation

On-policy distillation (OPD) can improve answer accuracy while weakening responsiveness to supporting evidence. We investigate this separation in scientific-document question answering through matched document interventions that change the supported answer while preserving the question and unrelated context. We identify evidence bypass: a student retains an originally correct answer after the document changes to support a different one. On QASPER with a Qwen3-4B student, standard OPD raises original-document accuracy by 3.4 percentage points, lowers counterfactual accuracy by 5.3 points, and increases bypass by 15.7 points; the same directional pattern appears on PeerQA. Controlled perturbations localize the shift to answer-critical evidence, and bypass grows with the student's pre-distillation closed-book preference for the original answer. A factorized study of teacher targets, privileged information, divergence, and supervision density finds that explicitly supplying the teacher with annotated answer-critical spans yields the largest joint improvement in evidence response and claim support. These findings motivate Evidence-Paired OPD (EP-OPD), which combines on-policy supervision on matched documents supporting different answers to the same question with an answer-level margin that favors each document's supported answer over its paired alternative. Across both datasets and two student sizes, EP-OPD recovers 54-66% of standard OPD's counterfactual-accuracy loss while preserving 80-85% of its original-document accuracy gain. Our results establish evidence responsiveness as a distinct training and evaluation target alongside answer accuracy. Our code is publicly available at: https://github.com/RuoranXu/EP-OPD.

==> anc/figure_sources/README.txt <==
Figure 2 source

The main paper includes figures/overview.pdf. Its labels and lines are vector objects; the original background remains raster artwork.

The editable TikZ version is overview_tikz.tex. Multiline labels use explicit shortstack boxes. The driver loads fix-cm for small scalable fonts.

From the archive root, regenerate the figure using:
  pdflatex -no-shell-escape -interaction=nonstopmode -halt-on-error -jobname=overview -output-directory=figures anc/figure_sources/overview_standalone.tex
  pdflatex -no-shell-escape -interaction=nonstopmode -halt-on-error -jobname=overview -output-directory=figures anc/figure_sources/overview_standalone.tex

The paper entry point remains main.tex. The standalone driver is ancillary material and must not be selected as another paper entry point.


==> anc/figure_sources/overview_standalone.tex <==
% !TEX program = pdflatex
% Allow the small figure labels to use scalable Computer Modern fonts.
\RequirePackage{fix-cm}
\documentclass[10pt]{article}
\PassOptionsToPackage{dvipsnames,table}{xcolor}
\usepackage{yalenlp}
\input{math_commands.tex}
\usepackage{url}
\usepackage{xspace}
\usepackage{algorithm}
\usepackage[noend]{algpseudocode}
\input{macros.tex}
\input{results_macros.tex}
\newcommand{\yilun}[1]{\textcolor{blue}{\bf\small [Yilun: #1]}}


\usepackage[active,tightpage]{preview}
\PreviewEnvironment{tikzpicture}
\setlength{\PreviewBorder}{0pt}
\begin{document}
\input{anc/figure_sources/overview_tikz}
\end{document}


==> anc/figure_sources/overview_tikz.tex <==
% Figure 2. Raster artwork (figures/overview_bg.png, text removed) with all text
% set as vector type on top. Coordinates are pixels of the 3615px-wide source
% (y grows downward). Original raster figure kept as figures/main.pdf (backup).
\definecolor{OvNavy}{HTML}{15308F}
\definecolor{OvRed}{HTML}{C62118}
\definecolor{OvOrange}{HTML}{DF4E17}
\definecolor{OvGreen}{HTML}{1D6A3A}
\definecolor{OvInk}{HTML}{1C1C1C}
\definecolor{OvGray}{HTML}{3C4148}
\definecolor{OvHlBlue}{HTML}{C3E0FB}
\definecolor{OvHlOrange}{HTML}{F9D9C3}
\providecommand{\ovsign}[1]{\expandafter\ovsignA#1\relax}
\providecommand{\ovsignA}{}
\def\ovsignA#1#2\relax{\ifx-#1\textminus#2\else+#1#2\fi}
% sans-serif italic variable with upright superscript, to match the figure's type
\providecommand{\ovv}[2]{\textit{#1}\kern0.2pt\textsuperscript{#2}}
% shared width of the (c) number columns, so both blocks right-align on one edge
\newlength{\ovnumw}
\settowidth{\ovnumw}{\fontfamily{phv}\fontsize{6.8}{8}\selectfont\bfseries +15.7}
\begin{figure}[!t]
\centering
\begin{tikzpicture}[
  x=\linewidth/3615, y=-\linewidth/3615,
  every node/.style={inner sep=0pt, outer sep=0pt, font=\fontfamily{phv}\fontsize{5.8}{6.9}\selectfont, text=OvInk},
  lbl/.style={font=\fontfamily{phv}\fontsize{5.8}{6.9}\selectfont},
  head/.style={font=\fontfamily{phv}\fontsize{6.8}{8}\selectfont\bfseries},
  panel/.style={circle, fill=OvInk, minimum size=8.6pt, text=white,
                font=\fontfamily{phv}\fontsize{5.6}{5.6}\selectfont\bfseries},
  ans/.style={font=\fontfamily{phv}\fontsize{8.4}{8.4}\selectfont},
  sep/.style={draw=black!45, line width=0.45pt, dash pattern=on 0.9pt off 1.6pt},
]
\node[anchor=north west] at (0,200) {\includegraphics[width=\linewidth]{figures/overview_bg.png}};

% separators
\draw[sep] (1229,898) -- (3580,898);
\draw[sep] (2900,290) -- (2900,835);
\draw[sep] (2900,960) -- (2900,1508);

% ---------------- (a) minimal evidence edit ----------------
\node[panel] at (101,292) {a};
\node[lbl, font=\fontfamily{phv}\fontsize{6.0}{7.2}\selectfont, anchor=base west] at (180,313)
  {Does Method A \textcolor{OvNavy}{\textbf{improve}} or \textcolor{OvRed}{\textbf{reduce}} F1?};
\node[head, font=\fontfamily{phv}\fontsize{6.4}{7.5}\selectfont\bfseries, anchor=base west, text=OvNavy] at (172,504) {\ovv{D}{orig}: improves};
\node[head, font=\fontfamily{phv}\fontsize{6.4}{7.5}\selectfont\bfseries, anchor=base west, text=OvOrange] at (172,1116) {\ovv{D}{cf}: reduces};
\fill[OvHlBlue, rounded corners=0.6pt] (292,590) rectangle (575,660);
\node[head, font=\fontfamily{phv}\fontsize{6.2}{7}\selectfont\bfseries, anchor=west, text=OvNavy] at (312,625) {improves};
\fill[OvHlOrange, rounded corners=0.6pt] (292,1206) rectangle (575,1281);
\node[head, font=\fontfamily{phv}\fontsize{6.2}{7}\selectfont\bfseries, anchor=west, text=OvRed] at (312,1243) {reduces};
\node[lbl, anchor=base west, text=OvRed] at (438,930) {one answer-critical edit};

% ---------------- (b) Standard OPD vs. Evidence-Paired OPD ----------------
\node[panel] at (1262,292) {b};
\node[head, font=\fontfamily{phv}\fontsize{6.5}{7.7}\selectfont\bfseries, anchor=base west] at (1318,313) {Standard OPD};
\node[lbl, anchor=base west, text=OvNavy] at (1318,408) {train: \ovv{D}{orig} only};
\node[lbl, anchor=base, text=OvInk] at (1935,345) {compression};
\node[lbl, anchor=south, text=OvNavy] at (2300,326)
  {\shortstack[c]{\textbf{strong prior}\\(attractor)}};
\node[lbl, anchor=south west, text=OvOrange] at (1318,768)
  {\shortstack[l]{test: \ovv{D}{cf}\\arrives}};
\node[ans, anchor=west, text=OvNavy] at (2684,470) {\ovv{a}{orig}};

\node[head, font=\fontfamily{phv}\fontsize{6.5}{7.7}\selectfont\bfseries, anchor=base west] at (1318,1003) {Evidence-Paired OPD};
\node[lbl, anchor=base west, text=OvNavy] at (1318,1100)
  {train: \ovv{D}{orig} + \textcolor{OvOrange}{\ovv{D}{cf}}};
\node[lbl, anchor=south, text=OvGreen] at (2222,1068)
  {\shortstack[c]{evidence-responsive\\student}};
\node[lbl, anchor=base west, text=OvNavy] at (2505,1092) {under \ovv{D}{orig}};
\node[lbl, anchor=base west, text=OvOrange] at (2535,1505) {under \ovv{D}{cf}};
\node[ans, anchor=west, text=OvNavy] at (2936,1146) {\ovv{a}{orig}};
\node[ans, anchor=west, text=OvOrange] at (2936,1406) {\ovv{a}{cf}};

% ---------------- (c) outcome deltas ----------------
\node[panel] at (2968,292) {c};
\node[head, anchor=base west, text=OvRed] at (3035,395) {Evidence Bypass};
\node[lbl, anchor=north west, text=OvGray] at (3100,455) {%
  \setlength{\tabcolsep}{0pt}\renewcommand{\arraystretch}{1.18}%
  \begin{tabular}{@{}l@{\hspace{9pt}}>{\raggedleft\arraybackslash}p{\ovnumw}@{}}
  $\mathsf{\Delta}$Orig   & \textcolor{OvRed}{\bfseries\fontsize{6.8}{8}\selectfont \ovsign{\MainOrigGain}} \\
  $\mathsf{\Delta}$CF     & \textcolor{OvRed}{\bfseries\fontsize{6.8}{8}\selectfont \ovsign{\MainCFLoss}} \\
  $\mathsf{\Delta}$Bypass & \textcolor{OvRed}{\bfseries\fontsize{6.8}{8}\selectfont \ovsign{\MainBypassGain}} \\
  \end{tabular}};
\node[head, anchor=base west, text=OvGreen] at (3035,1045) {Evidence Control};
\node[lbl, anchor=north west, text=OvGray] at (3100,1195) {%
  \setlength{\tabcolsep}{0pt}\renewcommand{\arraystretch}{1.18}%
  \begin{tabular}{@{}l@{\hspace{9pt}}>{\raggedleft\arraybackslash}p{\ovnumw}@{}}
  $\mathsf{\Delta}$Orig   & \textcolor{OvGreen}{\bfseries\fontsize{6.8}{8}\selectfont \ovsign{\EpOrigCost}} \\
  $\mathsf{\Delta}$CF     & \textcolor{OvGreen}{\bfseries\fontsize{6.8}{8}\selectfont \ovsign{\EpCFGain}} \\
  $\mathsf{\Delta}$Bypass & \textcolor{OvGreen}{\bfseries\fontsize{6.8}{8}\selectfont \ovsign{\EpBypassDrop}} \\
  \end{tabular}};
\end{tikzpicture}
\vspace{-10pt}
\caption{\textbf{Minimal evidence interventions identify bypass; paired evidence repairs it.}
One answer-critical edit flips the supported answer while the question and document structure stay fixed. Standard OPD sees only $D^{\mathrm{orig}}$ and may preserve $a^{\mathrm{orig}}$ under $D^{\mathrm{cf}}$; \method co-distills the pair and follows the edit. Values are Qwen--4B; deltas are relative to Base(top) and standard OPD(bottom).}
\label{fig:overview}
\end{figure}

